Gluon stress and the D-term: small-$x$ operator constraints and finite-range models

The leading small-x dipole relation for the gluon momentum form factor motivates an analysis of the additional fields needed to describe transverse stress. The spin-zero energy-momentum-tensor projector isolates a mixed leading and subleading field-strength product absent from a leading-plus-field background. We construct commuting, externally sourced gauge fields with a specified screened response and calculate their normalized stress functional. A weighted-moment identity fixes its forward sign and bounds its magnitude for sufficiently regular radial profiles, including profiles with sign-changing pointwise stress. For a Gaussian profile, a positive-weight integral representation yields an explicit error bound for the local approximation over a finite momentum-transfer window and constrains the normalized curvature independently of the response range. Coordinate-space stress relations provide regular pressure and shear benchmarks. A separate Coulombic color-singlet calculation compares filtered and unfiltered mixed fields in the same target: its point-source limit has linear range sensitivity, while a finite ultraviolet regulator changes the small-range behavior. A correlated refit of author-supplied pion form factors separates overall fit quality from range sensitivity. The full-window optimum lies at the infinite-range shape boundary, while the forward extrapolation depends on the fitted model. These results quantify approximation errors and inference limits within specified stress models. Their connection to the physical small-x gluon D-term requires renormalized QCD matching.

==> anc/README.txt <==
Computational reproduction materials.

Run the scripts described in numerics/README.txt for the model and published-fit checks. Follow pion/README.txt for the corrected-pion correlated fit. The latter requires the original numerical input, which is not redistributed here. No private emails or author-supplied data are included.


==> anc/numerics/README.txt <==
REPRODUCING THE CONDITIONAL STRESS-RESPONSE MODELS
Revision 27 October 2026; target manuscript uses the JHEP template.

Run from the unpacked supplementary directory (or from the manuscript project):
  python3 -m pip install -r numerics/requirements.txt
  python3 numerics/run_dterm_numerics.py

The script locates its own project directory and creates numerics/results/ and
figures/. It uses Python 3, NumPy, SciPy and Matplotlib; no private package or
network access is needed for the calculation once dependencies are installed.
Tested with Python 3.13.7, NumPy 2.4.6, SciPy 1.17.1 and Matplotlib 3.10.9.
The optional --audit-layout switch requires the author's separate figure-QA
module; do not use it for ordinary scientific reproduction.

Default reference units are Q0 R = m R = Lambda_*/R^2 = 1. All curves are
conditional model functionals at a fixed ensemble cutoff. They are not
predictions for an absolutely normalized physical QCD gluon form factor.
The dimension-three pressures and shears are mass-rescaled LF D-sector
coefficients; the nonconserved partial-EMT Cbar term is not included.

The four local profiles are Gaussian, symmetrized Fermi (edge 0.20), power
edge (power 4), and logarithmically modified edge (coefficient 0.35).
All have a regular origin. The finite-range calculation uses a Gaussian and
the response multiplier 1/(1+ell^2 k^2), not a constant-kernel approximation.

Output mapping
- summary.csv and generated_profile_table.tex -> manuscript Table 1.
- *_anti_aligned_form_factor.csv -> Figure 1; Delta in reference inverse length.
- *_anti_aligned_mechanical.csv -> Figure 2; b in reference length.
  The CSV grid extends to b/R=6, while the figure displays 0<=b/R<=4.
- finite_range_ratio.csv -> Figure 3a, eta=ell/R.
- finite_range_form_factors.csv -> Figure 3b; raw D values, divided in the plot
  by the absolute local Gaussian forward value 1/(8 pi).
- screened_identity_checks.csv -> general radial moment identities, tested
  for Gaussian and nonmonotonic ring profiles at ell/R = 0.1, 0.5, 1.
- finite_transfer_error.csv -> Gaussian change at finite transfer, normalized
  to the local value |D_0|, and its analytic upper bound. The error relative
  to the screened result |D_ell| is instead (1-R_t)/R_t; the manuscript gives
  its separate bound and sufficient condition.
- additional_validation.json -> 41 additional checks from the companion
  module screened_moment_checks.py; 112 passed checks in total.
- *_aligned_* and *_zero_* are exact linear sign variants of each anti-aligned
  case. They are not independent numerical evidence or dynamical solutions.
- quadrature_convergence.csv and validation.json record integration checks.

The display grids (241 transfer points, 601 radial points) do not truncate the
infinite-domain integrations. The direct formula for shear and the integrated
coordinate-space pressure replace finite-bandwidth numerical differentiation.
The base validation report contains 71 passed analytic, tolerance, pressure-integral,
nonunit-mass, independent finite-kernel and bound checks. Twelve finite-radius
tail records (four profiles at three radii) are additional diagnostics, not independent convergence claims.
Absolute errors are quadrature estimates, not uncertainties in model physics.
The first finite-transfer zeros are approximately 5.0418202 (symmetrized Fermi)
and 5.5162877 (power edge) in Delta R. A negative forward moment does not imply
that either form factor remains negative at all transfers.

The companion module tests the two exact weighted identities by independent
radial integration, checks the ring response against momentum-space smoothing,
and tests the finite-transfer bound. The ring example has negative pointwise
stress at b/R=1.3, ell/R=1 while retaining a positive weighted forward moment.

The plotting source exports vector PDF, editable SVG and 600-dpi PNG previews.
Only vector PDFs are used in the manuscript. Figures use deterministic model
values; there are no sampled data, exclusions, statistical intervals or random
seeds. Historical outputs/ in the working repository belong to earlier
versions and are deliberately absent from the supplementary archive.

Coulombic singlet benchmark (2026-10-29): run from this directory with
  OPENBLAS_NUM_THREADS=1 python3 quarkonium/code/quarkonium_forward.py
The script writes the tables and validation record to quarkonium/results/.
It requires NumPy and SciPy. The accompanying plot_quarkonium.py uses these
tables to generate the two-panel response figure. The finite-range result is
a one-leg, gauge-completable filter diagnostic in the leading Coulomb field;
it is not a matched, renormalized small-x QCD prediction. The Gaussian source
width is a fixed-gauge ultraviolet regulator, not a physical size measurement.

Pion lattice-fit shape comparison (updated 2026-11-01):
  OPENBLAS_NUM_THREADS=1 python3 numerics/lattice_shape_comparison.py
The script writes results/lattice_shape_comparison.json and .csv, and
results/published_fit_central_curves.csv (all relative to numerics/).
The published inputs come from Hackett et al.,
https://arxiv.org/html/2307.11707, Table IV and Eqs. (64)-(67).
It reconstructs the monopole and quadratic z-expansion central curves with
the published rounded coefficients and m_pi = 0.170 GeV. The z-map uses
(2 GeV)^2 in t_0, as in the source. The forward D_z(0) reproduces Table V
within rounding. Analytic derivatives are independently checked by numerical
polynomial differentiation; the Gaussian bounds are checked by quadrature.
The CSV curves are evaluations of fits, NOT raw lattice data. Marginal
coefficient errors are recorded but not propagated without covariance.
No empirical chi-square, p-value, confidence interval, or statistical
exclusion is claimed. This calculation does not provide QCD matching.

Physical GPD moments and recoil subtraction (2026-11-01):
  OPENBLAS_NUM_THREADS=1 python3 numerics/gpd_moment_checks.py
Outputs: numerics/results/gpd_moment_checks.json and gpd_recoil_subtraction.csv.
Rational-arithmetic checks verify the mass shells, t(xi,kappa), ++ projection,
and the first eight even ERBL moments. Finite-xi subtraction and independent
curvature fits verify the exact kinematic A-slope correction. Pion values
use the published central monopole A_g and D_g fits in Tables III-IV of
https://arxiv.org/html/2307.11707, at m_pi=0.170 GeV and MS-bar 2 GeV.
No target was simulated, no raw lattice data were fit, and no statistical
significance was assigned. These checks do not compute a scattering hard
coefficient or determine the independent ERBL function from a dipole model.


==> anc/numerics/gpd_moment_checks.py <==
"""Check physical GPD moment normalization and on-shell recoil subtraction.

Exact arithmetic checks test kinematics/polynomiality, not a target dynamics
model. The pion illustration evaluates published CENTRAL monopole fits from
Hackett et al., arXiv:2307.11707v2, Tables III-IV. It is not a lattice refit.
"""
import csv
import json
from fractions import Fraction as F
from pathlib import Path

import numpy as np


def dot(a, b):
    return a[0]*b[1]+a[1]*b[0]-a[2]*b[2]-a[3]*b[3]


def pion_a(t):
    return .546/(1-t/1.129**2)


def pion_d(t):
    return -.596/(1-t/.677**2)


def main():
    out = Path(__file__).resolve().parent/'results'
    out.mkdir(exist_ok=True)
    # Verify on-shell states and the ++ projector with rational arithmetic.
    kinematics=[]
    for mass in [F(17,100), F(1)]:
        for delta in [F(0), F(1,2), F(1)]:
            for xi in [F(0), F(1,10), F(1,3), -F(1,3)]:
                plus=F(5,2)
                p=[(1+xi)*plus,(mass**2+delta**2/4)/(2*(1+xi)*plus),-delta/2,F(0)]
                pp=[(1-xi)*plus,(mass**2+delta**2/4)/(2*(1-xi)*plus),delta/2,F(0)]
                transfer=[b-a for a,b in zip(p,pp)]
                t=dot(transfer,transfer)
                expected=-(delta**2+4*mass**2*xi**2)/(1-xi**2)
                assert dot(p,p)==mass**2 and dot(pp,pp)==mass**2
                assert t==expected
                # Arbitrary rational A,D are projector inputs, not predictions.
                aa,dd=F(5,7),F(-3,11)
                tpp=2*plus**2*aa+transfer[0]**2*dd/2
                assert tpp/(2*plus**2)==aa+xi**2*dd
                kinematics.append({'mass':str(mass),'delta':str(delta),'xi':str(xi),'t':str(t)})
    # Exact even moments of the standard ERBL deformation.
    moments=[]
    for k in range(8):
        coef=F(15,8)*(F(1,2*k+1)-F(2,2*k+3)+F(1,2*k+5))
        exact=F(15,(2*k+1)*(2*k+3)*(2*k+5))
        assert coef==exact
        moments.append({'x_power':2*k,'coefficient':str(coef),'xi_power':2*k+2})
    assert moments[0]['coefficient']=='1'
    # Independent finite-xi, fixed-invariant-t subtraction of published curves.
    finite=[]
    mass=.170
    for q in [.1,.458329,1.]:
        for xi in [.05,.1,.2]:
            kappa=(1-xi**2)*q-4*mass**2*xi**2
            assert kappa>=0
            t=-(kappa+4*mass**2*xi**2)/(1-xi**2)
            moment=pion_a(t)+xi**2*pion_d(t)
            recovered=(moment-pion_a(-q))/xi**2
            assert abs(recovered-pion_d(-q))<3e-13
            finite.append({'q_GeV2':q,'xi':xi,'kappa_GeV2':kappa,
                           'D_recovered':recovered,'D_input':pion_d(-q)})
    # At fixed transverse transfer, test the curvature formula by a fit to
    # the exact on-shell moment, independently of the analytic derivative.
    rows=[]
    for kappa in [0.,.1,.458329,1.,2.]:
        t0=-kappa
        aprime=.546/1.129**2/(1+kappa/1.129**2)**2
        correction=(4*mass**2+kappa)*aprime
        apparent=pion_d(t0)-correction
        xi=np.linspace(-.003,.003,13)
        t=-(kappa+4*mass**2*xi**2)/(1-xi**2)
        values=pion_a(t)+xi**2*pion_d(t)
        # Fit in scaled xi^2 for numerical conditioning.
        scale=.003**2
        coef=np.polynomial.polynomial.polyfit(xi**2/scale,values,3)
        numerical=coef[1]/scale
        assert abs(numerical-apparent)<1e-8
        rows.append({'kappa_GeV2':kappa,'D_central':pion_d(t0),
                     'uncorrected_curvature':apparent,'A_slope_correction':correction,
                     'corrected_D':apparent+correction,
                     'relative_bias_if_omitted':correction/abs(pion_d(t0)),
                     'independent_curvature_error':abs(numerical-apparent)})
    with (out/'gpd_recoil_subtraction.csv').open('w',newline='') as f:
        w=csv.DictWriter(f,fieldnames=rows[0].keys()); w.writeheader(); w.writerows(rows)
    report={'source':'https://arxiv.org/html/2307.11707','input_kind':'published monopole central parameters, no covariance',
            'm_pi_GeV':mass,'A0':.546,'Lambda_A_GeV':1.129,'D0':-.596,'Lambda_D_GeV':.677,
            'exact_kinematic_checks':kinematics,'exact_ERBL_moments':moments,
            'finite_skewness_recoveries':finite,'recoil_subtraction':rows,
            'status':'all checks passed','new_process_matching':False,
            'derivation_status':'standard GPD moments and on-shell kinematic consequences; not a new QCD factorization theorem'}
    (out/'gpd_moment_checks.json').write_text(json.dumps(report,indent=2)+'\n')
    print(json.dumps({'status':report['status'],'pion_recoil_subtraction':rows},indent=2))


if __name__=='__main__':
    main()


==> anc/numerics/lattice_shape_comparison.py <==
"""Published fit CENTRAL VALUES, not lattice measurements or new fits.
Hackett et al., PRD 108 (2023) 114504, Table IV, Eqs. (64)-(67).
https://arxiv.org/html/2307.11707 . No covariance is assumed.
"""
import csv
import json
from math import exp, sqrt
from pathlib import Path
import numpy as np
from scipy.integrate import quad
from scipy.optimize import minimize_scalar

M_PI, LAMBDA, MONO_D0 = .170, .677, -.596
ALPHA = np.array([-.265, .682, -.38])
TCUT = 4*M_PI**2
T0 = TCUT*(1-sqrt(1+4.0/TCUT))  # source specifies (2 GeV)^2, not 2 GeV^2

def zmap(q):
    y, a = np.sqrt(TCUT+np.asarray(q)), sqrt(TCUT-T0)
    return (y-a)/(y+a)

def dz(q):
    z = zmap(q)
    return ALPHA[0]+ALPHA[1]*z+ALPHA[2]*z*z

def derivatives():
    y, a, z = sqrt(TCUT), sqrt(TCUT-T0), zmap(0)
    zp = a/(y*(y+a)**2)
    zpp = -a*(3*y+a)/(2*y**3*(y+a)**3)
    return float(dz(0)), float((ALPHA[1]+2*ALPHA[2]*z)*zp), float(2*ALPHA[2]*zp*zp+(ALPHA[1]+2*ALPHA[2]*z)*zpp)

def moments(eta):
    def w(u):
        z = eta*eta*u
        return exp(-u)*(1+2*z)/(1+z)**3
    def x(u):
        z = eta*eta*u
        return (1+2*z)/(1+z)
    def integral(f):
        return quad(lambda u:w(u)*f(u),0,np.inf,epsabs=2e-12,epsrel=2e-12)[0]
    norm = integral(lambda u:1)
    mean = integral(x)/norm
    var = integral(lambda u:(x(u)-mean)**2)/norm
    val = integral(lambda u:exp(-x(u)/mean))/norm
    return mean,var,val

def chord(m):
    return (2-m)*exp(-1/m)+(m-1)*exp(-2/m)

def main():
    out = Path(__file__).resolve().parent/'results'
    out.mkdir(exist_ok=True)
    opt = minimize_scalar(lambda m:-chord(m),bounds=(1,2),method='bounded',options={'xatol':1e-13})
    upper = chord(opt.x)
    gridmax = max(chord(m) for m in np.linspace(1,2,10001))
    assert 0 <= upper-gridmax < 1e-8
    checks=[]
    for eta in [0,.1,.2,.5,1,2,3,5,10]:
        mean,var,val = moments(eta)
        assert 1 <= mean < 2
        assert 0 <= var/mean**2 <= .125+1e-12
        assert exp(-1)-1e-12 <= val <= chord(mean)+1e-12
        checks.append({'eta':eta,'curvature_excess':var/mean**2,'F_at_inverse_slope':val})
    d0,d1,d2 = derivatives()
    derivative_checks=[]
    for h in [2e-4,1e-4]:
        offsets=np.arange(-3,4)
        coef=np.polynomial.polynomial.polyfit(offsets,dz(h*offsets),6)
        errors=[abs(coef[1]/h-d1),abs(2*coef[2]/h**2-d2)]
        assert errors[0]<1e-8 and errors[1]<1e-6
        derivative_checks.append({'step_GeV2':h,'absolute_errors':errors})
    assert abs(d0-(-.618))<.0006  # independent rounded Table V cross-check
    slope=-d1/d0
    fstar=float(dz(1/slope)/d0)
    rows=[
        {'fit':'monopole','D0':MONO_D0,'slope_GeV_minus2':1/LAMBDA**2,'curvature_excess':1.,'inverse_slope_GeV2':LAMBDA**2,'F_at_inverse_slope':.5,'minimum_relative_shape_gap':1-upper/.5},
        {'fit':'z_expansion','D0':d0,'slope_GeV_minus2':slope,'curvature_excess':d0*d2/d1**2-1,'inverse_slope_GeV2':1/slope,'F_at_inverse_slope':fstar,'minimum_relative_shape_gap':1-upper/fstar}
    ]
    result={'source':'https://arxiv.org/html/2307.11707','source_version':'2307.11707v2','input_kind':'published rounded fit coefficients, not raw lattice data','scheme':'MS-bar','scale_GeV':2.,'m_pi_GeV_approximate':M_PI,'tcut_GeV2':TCUT,'t0_GeV2':T0,'z_coefficients':ALPHA.tolist(),'z_coefficient_marginal_errors_not_propagated':[.014,.071,.36],'covariance_available':False,'statistical_exclusion_evaluated':False,'curvature_excess_upper_bound':.125,'shape_upper_bound':upper,'chord_maximum_mu':float(opt.x),'fits':rows,'profile_checks':checks,'independent_derivative_checks':derivative_checks}
    (out/'lattice_shape_comparison.json').write_text(json.dumps(result,indent=2)+'\n')
    with (out/'lattice_shape_comparison.csv').open('w',newline='') as f:
        writer=csv.DictWriter(f,fieldnames=rows[0].keys()); writer.writeheader(); writer.writerows(rows)
    qgrid=np.linspace(0,2,201)
    with (out/'published_fit_central_curves.csv').open('w',newline='') as f:
        writer=csv.writer(f)
        writer.writerow(['q_GeV2','D_monopole_central','D_z_central'])
        writer.writerows(zip(qgrid,MONO_D0/(1+qgrid/LAMBDA**2),dz(qgrid)))
    print(json.dumps({'fits':rows,'shape_upper_bound':upper,'numerical_checks':'passed','statistical_exclusion_evaluated':False},indent=2))

if __name__=='__main__':
    main()


==> anc/numerics/requirements.txt <==
numpy==2.4.6
scipy==1.17.1
matplotlib==3.10.9


==> anc/numerics/run_dterm_numerics.py <==
#!/usr/bin/env python3
"""Reproduce the conditional stress-response benchmarks in the manuscript.

All quantities are model outputs at a fixed rapidity cutoff, not matched QCD
form factors. Default units: Q0 R = m R = Lambda_*/R^2 = 1. Physical transverse
stress coefficients are mass-rescaled LF D-sector diagnostics, excluding Cbar.
Outputs are written to numerics/results/ relative to the project directory.
"""
from __future__ import annotations
import argparse
import json
import os
from dataclasses import dataclass
from pathlib import Path
import numpy as np
from scipy import integrate, optimize, special

ROOT = Path(__file__).resolve().parents[1]
OUT = ROOT / "numerics" / "results"
FIG = ROOT / "figures"
OUT.mkdir(parents=True, exist_ok=True)
FIG.mkdir(exist_ok=True)
os.environ.setdefault("MPLCONFIGDIR", str(OUT / "mplconfig"))
os.environ.setdefault("XDG_CACHE_HOME", str(OUT / "xdg_cache"))
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

@dataclass(frozen=True)
class Profile:
    name: str
    label: str
    q0: float = 1.0
    radius: float = 1.0
    edge: float = 0.20
    power: float = 4.0

@dataclass(frozen=True)
class Response:
    name: str
    label: str
    sign: float
    lam: float = 1.0

PROFILES = [Profile("gaussian", "Gaussian"),
            Profile("symmetrized_fermi", "Symmetrized Fermi"),
            Profile("power_edge", "Power edge"),
            Profile("log_edge", "Log edge")]
COLORS = ["#225ea8", "#b35806", "#238b45", "#756bb1"]
STYLES = ["-", "--", "-.", ":"]


def saturation_profile(p, b):
    x = np.asarray(b) / p.radius
    if p.name == "gaussian":
        return p.q0**2 * np.exp(-x*x/2)
    if p.name == "symmetrized_fermi":
        # Stable form of (1+cosh(1/a))/(cosh(x/a)+cosh(1/a)).
        norm = (1 + np.exp(-1/p.edge))**2
        return p.q0**2 * norm * special.expit((1-x)/p.edge) * special.expit((1+x)/p.edge)
    if p.name == "power_edge":
        return p.q0**2 / (1+x**p.power)
    if p.name == "log_edge":
        return p.q0**2 * np.exp(-x*x/(1+0.35*np.log1p(x*x)))
    raise ValueError(p.name)


def saturation_profile_derivative(p, b):
    x = np.asarray(b) / p.radius
    if p.name == "gaussian":
        return -p.q0**2/p.radius*x*np.exp(-x*x/2)
    if p.name == "symmetrized_fermi":
        return saturation_profile(p,b)/(p.edge*p.radius) * (special.expit((1-x)/p.edge)-special.expit((1+x)/p.edge))
    if p.name == "power_edge":
        return -p.q0**2/p.radius*p.power*x**(p.power-1)/(1+x**p.power)**2
    if p.name == "log_edge":
        g = 1+0.35*np.log1p(x*x)
        fp = (2*x*g-0.7*x**3/(1+x*x))/g**2
        return -saturation_profile(p,b)*fp/p.radius
    raise ValueError(p.name)


def m2_value(p, response, b):
    return response.sign*response.lam*saturation_profile_derivative(p,b)**2


def j2_over_z2(z):
    if abs(z) < 1e-3:
        return 1/8-z*z/96+z**4/3072-z**6/184320
    return special.jv(2,z)/(z*z)


def dterm_integral(p, response, delta=0.0, tol=1e-11, upper=np.inf):
    # Stable even at Delta=0; dimensionless integration variable x=b/R.
    def fun(x):
        b=p.radius*x
        return -p.radius*b**3*m2_value(p,response,b)*j2_over_z2(delta*b)/np.pi
    value,error=integrate.quad(fun,0,upper,epsabs=tol,epsrel=tol,limit=400)
    return value,error


def forward_dterm(p, response):
    return dterm_integral(p,response)[0]


def stress_values(p, response, b, mass=1.0, tol=1e-11):
    if mass <= 0:
        raise ValueError("mass must be positive")
    def m(x):
        return m2_value(p,response,p.radius*x)
    x=b/p.radius
    integral=integrate.quad(lambda u: m(u)/u if u else 0.0,x,np.inf,
                            epsabs=tol,epsrel=tol,limit=300)[0]
    second=integrate.quad(lambda u: u*m(u),x,np.inf,
                          epsabs=tol,epsrel=tol,limit=300)[0]*p.radius**2
    shear=m2_value(p,response,b)/(8*np.pi**2*mass)
    pressure=integral/(8*np.pi**2*mass)-shear/2
    dtilde=-(second-b*b*integral)/(4*np.pi**2)
    return dtilde,pressure,shear


def compute_case(profile, response, *, mass=1.0, ndelta=241, nrho=601):
    delta=np.linspace(0,12/profile.radius,ndelta)
    rho=np.linspace(0,6*profile.radius,nrho)
    form=np.array([dterm_integral(profile,response,d)[0] for d in delta])
    values=np.array([stress_values(profile,response,b,mass) for b in rho])
    return {"profile":profile,"response":response,"mass":mass,"delta":delta,
            "D":form,"rho":rho,"D_tilde":values[:,0],"pressure":values[:,1],
            "shear":values[:,2],"D0":form[0]}


def analytic_gaussian(case):
    p=case["profile"]; r=case["response"]; m=case["mass"]
    d0=-r.sign*r.lam*p.q0**4*p.radius**2/(8*np.pi)
    dt=d0/(np.pi*p.radius**2)*np.exp(-(case["rho"]/p.radius)**2)
    return {"D0":d0,"D":d0*np.exp(-(case["delta"]*p.radius)**2/4),
            "D_tilde":dt,"pressure":dt/(2*m*p.radius**2)*((case["rho"]/p.radius)**2-1),
            "shear":-dt*case["rho"]**2/(m*p.radius**4)}


def finite_gaussian_d(delta, eta, p=None, response=None):
    p=p or PROFILES[0]
    response=response or Response("anti_aligned","Anti-aligned",1)
    dstar=-response.sign*response.lam*p.q0**4*p.radius**2/(8*np.pi)
    def fun(u):
        z=eta*eta*u
        weight=(1+2*z)/(1+z)**3
        width=p.radius**2*(1+2*z)/(1+z)
        return np.exp(-u)*weight*np.exp(-delta*delta*width/4)
    val,err=integrate.quad(fun,0,np.inf,epsabs=1e-12,epsrel=1e-12,limit=300)
    return dstar*val,abs(dstar)*err


def finite_gaussian_qprime(b, eta, p=None):
    p=p or PROFILES[0]
    def fun(u):
        width=p.radius**2*(1+2*eta*eta*u)
        return np.exp(-u)*np.exp(-b*b/(2*width))/width**2
    return -b*p.q0**2*p.radius**2*integrate.quad(fun,0,np.inf,epsabs=1e-12,epsrel=1e-12)[0]


def validate(cases):
    checks={}
    def check(name,actual,expected,atol=2e-9,rtol=2e-8):
        error=float(np.max(np.abs(np.asarray(actual)-np.asarray(expected))))
        ok=bool(np.allclose(actual,expected,atol=atol,rtol=rtol))
        checks[name]={"passed":ok,"max_abs_error":error}
        if not ok: raise AssertionError((name,actual,expected))
    gaussian=cases[0]
    exact=analytic_gaussian(gaussian)
    for key in ["D0","D","D_tilde","pressure","shear"]:
        check("gaussian_"+key,gaussian[key],exact[key])
    anti=Response("anti_aligned","Anti-aligned",1)
    for n in [2,4,6]:
        p=Profile("power_edge","Power edge",power=n)
        analytic=-n*special.gamma(2+2/n)*special.gamma(2-2/n)/(48*np.pi)
        check(f"power_moment_n{n}",forward_dterm(p,anti),analytic)
    rows=[]
    for p in PROFILES:
        check(p.name+"_center_qprime",saturation_profile_derivative(p,0),0,atol=0)
        # Truly vary quadrature tolerance and finite-b extent, unlike the old grid scan.
        for delta in [0,0.2,1,4,8,12]:
            baseline,est=dterm_integral(p,anti,delta,tol=1e-10)
            tight,_=dterm_integral(p,anti,delta,tol=1e-12)
            check(f"quad_{p.name}_{delta}",baseline,tight,atol=5e-9)
            rows.append([p.name,delta,baseline,est,abs(baseline-tight)])
        for upper in [6,12,24]:
            value,_=dterm_integral(p,anti,upper=upper)
            tail=abs(value-forward_dterm(p,anti))
            checks[f"tail_{p.name}_{upper}"]={"absolute_D0_tail":tail}
        # Direct integration of p is independent of the grid used in plots.
        integral=integrate.quad(lambda b:b*stress_values(p,anti,b)[1],0,np.inf,
                                epsabs=2e-9,epsrel=2e-9,limit=150)[0]
        check(p.name+"_integrated_pressure",integral,0,atol=2e-8)
    nonunit=Profile("gaussian","Gaussian",q0=1.3,radius=0.7)
    response=Response("anti_aligned","Anti-aligned",1,0.4)
    for b in [0,0.2,1]:
        a=stress_values(nonunit,response,b,1)
        c=stress_values(nonunit,response,b,1.9)
        check(f"mass_scaling_{b}",np.array(c),np.array(a)/[1,1.9,1.9])
    # Independent momentum-space smoothing vs heat-kernel representation.
    for eta in [0.1,0.5,1,2]:
        for b in [0.1,0.7,2]:
            fourier=-integrate.quad(lambda k:k*k*special.jv(1,k*b)*np.exp(-k*k/2)/(1+eta*eta*k*k),0,np.inf,epsabs=1e-11,epsrel=1e-11)[0]
            check(f"finite_kernel_qprime_{eta}_{b}",finite_gaussian_qprime(b,eta),fourier)
        for delta in [0,1,4]:
            direct=-integrate.quad(lambda b:b**3*saturation_profile_derivative(PROFILES[0],b)*finite_gaussian_qprime(b,eta)*j2_over_z2(delta*b)/np.pi,0,np.inf,epsabs=2e-10,epsrel=2e-10)[0]
            check(f"finite_kernel_D_{eta}_{delta}",finite_gaussian_d(delta,eta)[0],direct)
        ratio=finite_gaussian_d(0,eta)[0]/gaussian["D0"]
        assert 0 <= 1-ratio <= min(eta*eta,1)+1e-12
        checks[f"finite_range_bound_{eta}"]={"passed":True,"ratio":ratio}
    (OUT/"validation.json").write_text(json.dumps(checks,indent=2)+"\n")
    lines=["profile,DeltaR,D_model,quad_error_estimate,tolerance_change"]
    lines.extend(",".join(map(str,row)) for row in rows)
    (OUT/"quadrature_convergence.csv").write_text("\n".join(lines)+"\n")
    print("Validation passed:",sum("passed" in c for c in checks.values()),"checks")
    return checks


def save_case(case):
    stem=case["profile"].name+"_"+case["response"].name
    np.savetxt(OUT/(stem+"_form_factor.csv"),np.column_stack([case["delta"],case["D"]]),delimiter=",",header="Delta,D_model",comments="")
    np.savetxt(OUT/(stem+"_mechanical.csv"),np.column_stack([case["rho"],case["D_tilde"],case["pressure"],case["shear"]]),delimiter=",",header="b,D_tilde_model,pressure_model,shear_model",comments="")


def save_plot(fig,name,audit_layout):
    fig.canvas.draw()
    if audit_layout:
        from audit_panel_alignment import require_matplotlib_panel_alignment
        require_matplotlib_panel_alignment(fig,json_out=OUT/(name+".alignment.json"),
                                            tolerance_pt=1.5,strict=True)
    fig.savefig(FIG/(name+".pdf"))
    fig.savefig(FIG/(name+".svg"))
    fig.savefig(FIG/(name+".png"),dpi=600)
    plt.close(fig)


def make_plots(cases,audit_layout=False):
    plt.rcParams.update({"font.family":"sans-serif","font.sans-serif":["DejaVu Sans"],
                         "font.size":10,"axes.labelsize":11,"legend.fontsize":9,
                         "pdf.fonttype":42,"svg.fonttype":"none","axes.linewidth":0.8,
                         "axes.spines.right":False,"axes.spines.top":False})
    fig,ax=plt.subplots(figsize=(6.5,3.5),layout="constrained")
    for c,color,ls in zip(cases,COLORS,STYLES):
        ax.plot(c["delta"]*c["profile"].radius,c["D"],color=color,ls=ls,lw=1.8,label=c["profile"].label)
    ax.axhline(0,color="0.4",lw=0.6)
    ax.set(xlabel=r"$|\Delta_\perp|R$",ylabel=r"$D_g^{\rm mod}(-\Delta_\perp^2)$",xlim=(0,12))
    ax.legend(loc="lower right",frameon=False)
    save_plot(fig,"fig_D_form_factor_models",audit_layout)
    fig,axes=plt.subplots(1,2,figsize=(6.5,3.0),layout="constrained")
    for c,color,ls in zip(cases,COLORS,STYLES):
        for ax,key in zip(axes,["pressure","shear"]):
            ax.plot(c["rho"]/c["profile"].radius,c["profile"].radius**3*c[key],color=color,ls=ls,lw=1.6,label=c["profile"].label)
    for i,ax in enumerate(axes):
        ax.axhline(0,color="0.4",lw=0.6)
        ax.set(xlabel=r"$b/R$",xlim=(0,4))
        ax.set_title(chr(97+i),loc="left",fontweight="bold",fontsize=11)
    axes[0].set_ylabel(r"$R^3p_g^{\rm mod}(b)$")
    axes[1].set_ylabel(r"$R^3s_g^{\rm mod}(b)$")
    axes[1].legend(loc="upper right",frameon=False,fontsize=8)
    save_plot(fig,"fig_pressure_shear_profiles",audit_layout)
    eta=np.linspace(0,2,101)
    ratio=np.array([finite_gaussian_d(0,e)[0]/cases[0]["D0"] for e in eta])
    np.savetxt(OUT/"finite_range_ratio.csv",np.column_stack([eta,ratio]),delimiter=",",header="ell_over_R,D0_ratio",comments="")
    fig,axes=plt.subplots(1,2,figsize=(6.5,3.0),layout="constrained")
    axes[0].plot(eta,1-ratio,color=COLORS[0],lw=1.8,label="Exact change")
    axes[0].plot(eta,np.minimum(eta**2,1),color="0.5",ls="--",lw=1.2,label="Upper bound")
    axes[0].set(xlabel=r"$\ell/R$",ylabel=r"$1-\mathcal{R}(\ell/R)$",xlim=(0,2),ylim=(0,1.05))
    axes[0].legend(loc="upper left",frameon=False,fontsize=8)
    delta=np.linspace(0,6,121)
    rows=[]
    for e,color,ls in zip([0,0.25,0.5,1],COLORS,STYLES):
        d=np.array([finite_gaussian_d(k,e)[0] for k in delta])
        rows.extend(zip(np.full_like(delta,e),delta,d))
        axes[1].plot(delta,d/abs(cases[0]["D0"]),color=color,ls=ls,lw=1.6,label=rf"$\ell/R={e:g}$")
    axes[1].set(xlabel=r"$|\Delta_\perp|R$",ylabel=r"$D_{g,\ell}^{\rm mod}/|D_{g,0}^{\rm mod}(0)|$",xlim=(0,6))
    axes[1].legend(loc="lower right",frameon=False,fontsize=8)
    for i,ax in enumerate(axes):ax.set_title(chr(97+i),loc="left",fontweight="bold",fontsize=11)
    np.savetxt(OUT/"finite_range_form_factors.csv",rows,delimiter=",",header="ell_over_R,DeltaR,D_model",comments="")
    save_plot(fig,"fig_finite_range_response",audit_layout)


def main():
    parser=argparse.ArgumentParser()
    parser.add_argument("--audit-layout",action="store_true",help="Run an installed audit_panel_alignment module before final export")
    args=parser.parse_args()
    anti=Response("anti_aligned","Anti-aligned",1)
    cases=[compute_case(p,anti) for p in PROFILES]
    validate(cases)
    from screened_moment_checks import run_additional_checks
    run_additional_checks(OUT)
    summary=["profile,D0,quad_error_estimate,pressure_at_origin,first_D_zero_DeltaR"]
    table=[]
    for c in cases:
        zero=float("nan")
        changes=np.flatnonzero(c["D"][:-1]*c["D"][1:]<0)
        if len(changes):
            i=changes[0]
            zero=optimize.brentq(lambda d:dterm_integral(c["profile"],anti,d)[0],c["delta"][i],c["delta"][i+1])*c["profile"].radius
        error=dterm_integral(c["profile"],anti)[1]
        summary.append(f"{c['profile'].name},{c['D0']:.12e},{error:.3e},{c['pressure'][0]:.12e},{zero:.8g}")
        table.append(f"{c['profile'].label} & {c['D0']:.8f} & {c['pressure'][0]:.8f} \\\\")
        for name,label,sign in [("anti_aligned","Anti-aligned",1),("aligned","Aligned",-1),("zero","Zero",0)]:
            other=dict(c);other["response"]=Response(name,label,sign)
            for key in ["D","D_tilde","pressure","shear","D0"]:other[key]=sign*c[key]
            save_case(other)
    (OUT/"summary.csv").write_text("\n".join(summary)+"\n")
    table_header = r"\begin{tabular}{lrr}\toprule" + "\n" + r"Profile & \(D_g^{\rm mod}(0)\) & \(R^3p_g^{\rm mod}(0)\)\\\midrule" + "\n"
    (ROOT/"numerics/generated_profile_table.tex").write_text(
        table_header+"\n".join(table)+"\n"+r"\bottomrule\end{tabular}"+"\n")
    make_plots(cases,args.audit_layout)
    print("\n".join(summary))
    print("Finite Gaussian forward ratios:")
    for eta in [0.1,0.25,0.5,1,2]:print(eta,finite_gaussian_d(0,eta)[0]/cases[0]["D0"])

if __name__=="__main__":
    main()


==> anc/numerics/screened_moment_checks.py <==
"""Independent radial checks of the screened weighted-moment identities.

Reference units Q0=R=1. This includes a nonmonotonic smooth ring profile;
its stress need not be pointwise positive. No physical QCD matching is used.
"""
import json
import numpy as np
from scipy.integrate import quad
from scipy.special import jv


def local_qprime(b, profile):
    base = -b*np.exp(-b*b/2)
    return base if profile == 'gaussian' else -base*(2-b*b)


def heat_derivative(b, eta, profile, order):
    """order 1: qell'; 2: Laplacian qell; 3: (Laplacian qell)'."""
    def integrand(u):
        s = 1+2*eta**2*u
        weight = np.exp(-u-b*b/(2*s))/s
        if profile == 'gaussian':
            polynomial = {1: -b/s, 2: b*b/s**2-2/s,
                          3: 4*b/s**2-b**3/s**3}[order]
        else:
            a, c = 2-2/s, 1/s**2
            if order == 1:
                polynomial = b*(2*c-a/s-c*b*b/s)
            else:
                c0, c2, c4 = 4*c-2*a/s, a/s**2-6*c/s, c/s**2
                polynomial = (c0+c2*b*b+c4*b**4 if order == 2 else
                              b*((2*c2-c0/s)+(4*c4-c2/s)*b*b-c4*b**4/s))
        return weight*polynomial
    return quad(integrand, 0, np.inf, epsabs=2e-11, epsrel=2e-11)[0]


def run_additional_checks(out):
    checks = {}
    def close(name, value, expected, atol=2e-8):
        error = abs(value-expected)
        checks[name] = {'passed': bool(error <= atol), 'value': float(value),
                        'expected': float(expected), 'absolute_error': float(error),
                        'absolute_tolerance': atol}
        assert checks[name]['passed'], name
    rows = []
    for profile in ['gaussian', 'ring']:
        qp = lambda b: local_qprime(b, profile)
        i0 = quad(lambda b: b**3*qp(b)**2, 0, np.inf)[0]
        if profile == 'ring': close('ring_local_moment', i0, 4)
        for eta in [0.1, 0.5, 1.0]:
            def integral(fun):
                return quad(fun, 0, np.inf, epsabs=2e-9, epsrel=2e-9)[0]
            ie = integral(lambda b: b**3*qp(b)*heat_derivative(b, eta, profile, 1))
            a, h, k = [integral(lambda b, n=n: b**3*heat_derivative(b, eta, profile, n)**2)
                       for n in [1, 2, 3]]
            stem = f'{profile}_{eta}'
            close(stem+'_mixed_identity', ie, a+eta**2*h)
            close(stem+'_local_identity', i0, a+2*eta**2*h+eta**4*k)
            checks[stem+'_forward_bound'] = {'passed': bool(0 < ie <= i0), 'ratio': ie/i0}
            assert checks[stem+'_forward_bound']['passed']
            rows.append([profile, eta, i0, ie, a, h, k, ie/i0])
            if profile == 'ring':
                for b in [0.5, 1.0, 2.0]:
                    momentum = -quad(lambda k: k*k*jv(1, k*b)*(2-k*k)*np.exp(-k*k/2)/(1+eta**2*k*k),
                                     0, np.inf, epsabs=2e-10)[0]
                    close(f'ring_momentum_{eta}_{b}', heat_derivative(b, eta, profile, 1), momentum)
    stress = local_qprime(1.3, 'ring')*heat_derivative(1.3, 1, 'ring', 1)
    checks['ring_negative_local_stress'] = {'passed': bool(stress < 0), 'M2_over_Lambda': stress,
                                          'b_over_R': 1.3, 'ell_over_R': 1.0}
    assert checks['ring_negative_local_stress']['passed']
    transfer_rows = []
    for eta in [0.1, 0.5, 1.0]:
        for delta in [0, 1, 4, 6]:
            a = delta*delta/4
            def integrand(u):
                z = eta*eta*u
                return np.exp(-u-a*z/(1+z))*(1+2*z)/(1+z)**3
            ratio = quad(integrand, 0, np.inf, epsabs=1e-12, epsrel=1e-12)[0]
            bound = min((1+a)*eta**2, 1)
            passed = bool(0 <= 1-ratio <= bound+1e-12)
            checks[f'transfer_bound_{eta}_{delta}'] = {'passed': passed, 'ratio': ratio, 'bound': bound}
            assert passed
            transfer_rows.append([eta, delta, ratio, 1-ratio, bound])
    (out/'screened_identity_checks.csv').write_text(
        'profile,ell_over_R,I_local,I_screened,A_norm,H_norm,K_norm,forward_ratio\n'+
        '\n'.join(','.join(str(v) for v in row) for row in rows)+'\n')
    np.savetxt(out/'finite_transfer_error.csv', transfer_rows, delimiter=',',
               header='ell_over_R,DeltaR,D_ratio,relative_change,upper_bound', comments='')
    (out/'additional_validation.json').write_text(json.dumps(checks, indent=2)+'\n')
    print('Additional screened-model validation passed:', len(checks), 'checks')
    return checks


==> anc/pion/README.txt <==
Reproduction of the correlated pion comparison

The corrected input data and covariance were privately supplied by the original authors and are not redistributed in this archive. Request the corrected data from the authors of arXiv:2307.11707. Its SHA-256 must match the value checked by prepare_pion_inputs.py.

With NumPy and SciPy installed, run from this directory:
  python3 prepare_pion_inputs.py /path/to/corrected_pion_file.pickle
  python3 correlated_fit.py --manifest mapping_confirmed.json --output pion_correlated_fits.json
  python3 analyse_corrected_data.py

The last command reruns 4096 correlated Gaussian pseudo-data fits per regular model and 2048 local-null range comparisons with fixed seeds. These are parametric simulations with a fixed supplied covariance, not original lattice bootstrap samples. The preparation utility uses a restricted NumPy-only unpickler and checks the exact input hash and index mapping.

The paper reports 24 corrected Dg momentum bins, not independent gauge configurations. The data were communicated as MS-bar 2 GeV combined-irrep results with all uncertainties carried by the provided covariance. The mass for the quadratic z map is 0.170 GeV; a 0.169 GeV sensitivity check is also run.

To reproduce the plot after fitting: python3 plot_correlated_fits.py
The generated graphics use the input data locally; the original data are not included in this archive.

Nuisance sensitivity: after the fit run python3 nuisance_refined.py. This performs 2048 correlated Gaussian draws at each of two local-null slopes using common random numbers; it does not establish uniform coverage.


==> anc/pion/analyse_corrected_data.py <==
"""Analysis of corrected, author-confirmed data, 10 November 2026.

Gaussian parametric simulations hold the supplied covariance fixed. They are
not original gauge-configuration bootstrap samples and do not establish
uniform coverage under every nuisance parameter or unknown covariance.
"""
import json
from pathlib import Path
import numpy as np
from scipy.optimize import least_squares
from scipy.stats import binomtest
from correlated_fit import *

P=Path(__file__).resolve().parent

def tail_summary(values, observed):
    k=int(np.count_nonzero(np.asarray(values)>=observed)); n=len(values)
    ci=binomtest(k,n).proportion_ci(confidence_level=.95,method='wilson')
    return {'exceedances':k,'draws':n,'tail_fraction_plus_one':(k+1)/(n+1),
            'binomial_MC_interval_95':[ci.low,ci.high]}

def main():
    data,meta=load_confirmed_pion(P/'mapping_confirmed.json')
    base=json.loads((P/'pion_correlated_fits.json').read_text())
    checks={}; allfit=base['windows']['all']; best=allfit['screened']['best']
    for key,cut in [('all',None),('1.0',1.),('0.5',.5)]:
        d=data if cut is None else data.subset(data.q<=cut)
        high=screened_fit(d,ngrid=129,n=256)
        old=base['windows'][key]['screened']
        diff=abs(high['best']['chi2']-old['best']['chi2']);assert diff<1e-7
        chis=[r['chi2'] for r in high['profile']]
        checks[key]={'high_resolution_best':high['best'],'delta_chi2_vs_original':diff,
                     'profile_chi2_span':max(chis)-min(chis)}
    independent=[]
    for start in [.01,.3,.7,.99]:
        opt=least_squares(lambda p:data.whiten(p[0]*shape(data.q,np.exp(p[1]),p[2],256)-data.mean),
                          [-.5,0.,start],bounds=([-2.,-6.,0.],[0.,4.,1.]),
                          ftol=1e-12,xtol=1e-12,gtol=1e-12)
        chi=float(opt.fun@opt.fun);assert opt.success and abs(chi-best['chi2'])<1e-7
        independent.append({'parameters':opt.x.tolist(),'chi2':chi})
    checks['independent_optimizers']=independent
    m=.169;tc=4*m*m
    checks['z_mass_169_MeV']=quadratic_z_fit(data,m,tc*(1-np.sqrt(1+4/tc)))
    checks['z_mass_chi2_change']=checks['z_mass_169_MeV']['chi2']-allfit['quadratic_z']['chi2']
    (P/'fit_verification.json').write_text(json.dumps(checks,indent=2)+'\n')
    print('Numerical checks passed',flush=True)

    # Goodness-of-fit and conditional parameter intervals for two regular models.
    rng=np.random.default_rng(20261110)
    results={'assumption':'Gaussian pseudo-data with author-supplied covariance held fixed',
             'author_bootstrap':False,'seed':20261110,'regular_models':{}}
    for name in ['local','monopole']:
        fit=allfit['screened']['local'] if name=='local' else allfit['monopole']
        s=fit['slope_GeV_minus2'];amp=fit['amplitude']
        center=amp*(shape(data.q,s) if name=='local' else 1/(1+data.q*s))
        rows=[]
        for k in range(4096):
            mock=CorrelatedData(data.q,center+data.L@rng.standard_normal(len(data.q)),data.cov)
            f=fixed_range_fit(mock,0.) if name=='local' else monopole_fit(mock)
            rows.append([f['chi2'],f['amplitude'],f['slope_GeV_minus2']])
        arr=np.asarray(rows);np.save(P/(name+'_parametric_draws.npy'),arr)
        results['regular_models'][name]={'observed_chi2':fit['chi2'],
            'goodness_of_fit':tail_summary(arr[:,0],fit['chi2']),
            'conditional_percentile_intervals_95':{'D0':np.quantile(arr[:,1],[.025,.975]).tolist(),
                                                  'slope':np.quantile(arr[:,2],[.025,.975]).tolist()},
            'fitting_search_boundary_hits':int(np.sum((arr[:,2]<=.001001)|(arr[:,2]>=99.9)))}
        print(name,results['regular_models'][name],flush=True)

    # Calibrate the small improvement at the fitted local null, including endpoints.
    local=allfit['screened']['local']
    center=local['amplitude']*shape(data.q,local['slope_GeV_minus2'])
    rows=[];noise=[]
    for k in range(2048):
        z=rng.standard_normal(len(data.q));noise.append(z)
        d=CorrelatedData(data.q,center+data.L@z,data.cov)
        f=screened_fit(d,ngrid=33)
        rows.append([f['delta_chi2_local_to_screened'],f['best']['rho'],f['best']['chi2']])
        if (k+1)%256==0: print('range-null draws',k+1,flush=True)
    arr=np.asarray(rows);np.save(P/'local_null_range_draws.npy',arr)
    # Refit a spread of 32 simulated data sets on the denser grid as a stability check.
    errors=[]
    for i in np.linspace(0,2047,32,dtype=int):
        d=CorrelatedData(data.q,center+data.L@noise[i],data.cov)
        f=screened_fit(d,ngrid=65,n=256)
        errors.append(abs(f['delta_chi2_local_to_screened']-arr[i,0]))
    assert max(errors)<1e-6
    observed=allfit['screened']['delta_chi2_local_to_screened']
    results['range_improvement']={'observed_delta_chi2':observed,
        'local_null_tail':tail_summary(arr[:,0],observed),
        'simulation_grid_check_max_difference':max(errors),
        'simulated_zero_improvement_fraction':float(np.mean(arr[:,0]<1e-9)),
        'scope':'plug-in local null; no finite range confidence interval or universal calibration claimed'}
    results['screened_profile_span']=checks['all']['profile_chi2_span']
    (P/'parametric_inference.json').write_text(json.dumps(results,indent=2)+'\n')
    print(json.dumps(results,indent=2),flush=True)

if __name__=='__main__':main()


==> anc/pion/correlated_fit.py <==
"""Correlated shape fits; physical data require an explicitly verified mapping.

The covariance is treated as fixed. No chi-square asymptotic p-value or
Hessian confidence interval for the range parameter is produced.
"""
from functools import lru_cache
import argparse
import hashlib
import json
from pathlib import Path

import numpy as np
from scipy.linalg import solve_triangular
from scipy.optimize import minimize_scalar
from scipy.special import roots_laguerre, roots_legendre

ROOT = Path(__file__).resolve().parent
SLOPE_BOUNDS = (1.e-3, 100.)  # numerical search bounds, not a physical prior


@lru_cache(maxsize=8)
def nodes(n):
    u, lu = roots_laguerre(n)
    x, lx = roots_legendre(n)
    return u, lu, (x + 1) / 2, lx / 2


@lru_cache(maxsize=8)
def endpoint_nodes(n):
    # Resolve the narrow layer at x=2 when eta is large. Nodes are in r=2-x.
    t, w = roots_legendre(max(24, n//8))
    edges = np.r_[0., np.logspace(-10, 0, 11)]
    rs, ws = [], []
    for lo, hi in zip(edges[:-1], edges[1:]):
        rs.append((lo+hi)/2 + (hi-lo)*t/2)
        ws.append((hi-lo)*w/2)
    return np.concatenate(rs), np.concatenate(ws)


@lru_cache(maxsize=4096)
def mixture(rho, n=128):
    """rho=eta^2/(1+eta^2); rho=1 is the infinite-range SHAPE closure."""
    if not 0 <= rho <= 1:
        raise ValueError("rho must be in [0,1]")
    if rho == 0:
        return np.array([1.]), np.array([1.]), 1.
    u, lu, y, ly = nodes(n)
    if rho <= .5:
        e = rho / (1 - rho)
        z = e * u
        x = (1 + 2 * z) / (1 + z)
        w = lu * (1 + 2 * z) / (1 + z)**3
    else:
        r, weights = endpoint_nodes(n)
        x = 2 - r
        rate = (1 - rho) / rho
        w = weights * x * np.exp(-rate * (1-r) / r)
    w = w / w.sum()
    return x, w, float(w @ x)


def shape(q, slope, rho=0., n=128):
    """Normalized F(q); slope=-F'(0), in GeV^-2, q=-t in GeV^2."""
    x, w, mu = mixture(float(rho), n)
    return np.exp(-np.asarray(q)[..., None] * slope * x / mu) @ w


def z_design(q, mass_GeV, t0_GeV2):
    tc = 4 * mass_GeV**2
    z = (np.sqrt(tc + np.asarray(q)) - np.sqrt(tc - t0_GeV2)) / (
         np.sqrt(tc + np.asarray(q)) + np.sqrt(tc - t0_GeV2))
    return np.column_stack([np.ones_like(z), z, z*z])


class CorrelatedData:
    def __init__(self, q, mean, cov):
        self.q = np.asarray(q, dtype=float)
        self.mean = np.asarray(mean, dtype=float)
        self.cov = np.asarray(cov, dtype=float)
        n = len(self.q)
        if self.mean.shape != (n,) or self.cov.shape != (n, n):
            raise ValueError("Incompatible data dimensions")
        if not all(np.all(np.isfinite(a)) for a in (self.q, self.mean, self.cov)):
            raise ValueError("Non-finite data")
        if np.any(self.q < 0) or len(np.unique(self.q)) != n:
            raise ValueError("Expected distinct, nonnegative spacelike transfers")
        if not np.allclose(self.cov, self.cov.T, rtol=1e-12, atol=1e-15):
            raise ValueError("Asymmetric covariance")
        self.L = np.linalg.cholesky((self.cov + self.cov.T) / 2)
        self.yw = self.whiten(self.mean)

    def whiten(self, v):
        return solve_triangular(self.L, v, lower=True, check_finite=False)

    def amplitude(self, f):
        fw = self.whiten(f)
        den = float(fw @ fw)
        if den <= np.finfo(float).tiny:
            return {"amplitude": 0., "chi2": float("inf")}
        a = float(fw @ self.yw / den)
        resid = self.yw - a * fw
        return {"amplitude": a, "chi2": float(resid @ resid)}

    def subset(self, mask):
        ids = np.flatnonzero(mask)
        return CorrelatedData(self.q[ids], self.mean[ids], self.cov[np.ix_(ids, ids)])


def scan_scalar_minimum(fun, bounds, count=19, xtol=1e-9):
    grid = np.linspace(*bounds, count)
    vals = np.array([fun(float(t)) for t in grid])
    candidates = [(float(vals[i]), float(grid[i])) for i in (0, len(grid)-1)]
    for i in range(1, len(grid)-1):
        if vals[i] <= vals[i-1] and vals[i] <= vals[i+1]:
            opt = minimize_scalar(fun, bounds=(grid[i-1], grid[i+1]), method="bounded",
                                  options={"xatol": xtol})
            if not opt.success:
                raise RuntimeError(opt.message)
            candidates.append((float(opt.fun), float(opt.x)))
    return min(candidates)


def fixed_range_fit(data, rho, n=128):
    def objective(log_s):
        return data.amplitude(shape(data.q, np.exp(log_s), rho, n))["chi2"]
    _, log_s = scan_scalar_minimum(objective, tuple(np.log(SLOPE_BOUNDS)))
    s = float(np.exp(log_s))
    result = data.amplitude(shape(data.q, s, rho, n))
    mu = mixture(float(rho), n)[2]
    result.update(slope_GeV_minus2=s, rho=float(rho),
                  eta=float(np.sqrt(rho / (1-rho))) if rho < 1 else None,
                  infinite_range_shape_closure=bool(rho == 1), R_GeV_minus1=float(np.sqrt(4*s/mu)),
                  slope_search_boundary=bool(s <= SLOPE_BOUNDS[0]*1.001 or s >= SLOPE_BOUNDS[1]/1.001))
    return result


def screened_fit(data, ngrid=65, n=128):
    cache = {}
    def at(r):
        r = float(r)
        if r not in cache:
            cache[r] = fixed_range_fit(data, r, n)
        return cache[r]
    grid = np.linspace(0, 1, ngrid)
    rows = [at(r) for r in grid]
    best = min(rows, key=lambda a: a["chi2"])
    for i in range(1, len(rows)-1):
        if rows[i]["chi2"] <= min(rows[i-1]["chi2"], rows[i+1]["chi2"]):
            opt = minimize_scalar(lambda r: at(r)["chi2"], bounds=(grid[i-1], grid[i+1]),
                                  method="bounded", options={"xatol": 2e-7})
            if not opt.success:
                raise RuntimeError(opt.message)
            if at(opt.x)["chi2"] < best["chi2"]:
                best = at(opt.x)
    return {"best": best, "local": rows[0], "profile": rows,
            "delta_chi2_local_to_screened": max(0., rows[0]["chi2"]-best["chi2"]),
            "asymptotic_range_pvalue": None}


def monopole_fit(data):
    def objective(log_s):
        return data.amplitude(1/(1+data.q*np.exp(log_s)))["chi2"]
    _, log_s = scan_scalar_minimum(objective, tuple(np.log(SLOPE_BOUNDS)))
    s = float(np.exp(log_s))
    result = data.amplitude(1/(1+data.q*s))
    result.update(slope_GeV_minus2=s, Lambda_GeV=1/np.sqrt(s),
                  slope_search_boundary=bool(s <= SLOPE_BOUNDS[0]*1.001 or s >= SLOPE_BOUNDS[1]/1.001))
    return result


def quadratic_z_fit(data, mass_GeV, t0_GeV2):
    X = z_design(data.q, mass_GeV, t0_GeV2)
    Xw = data.whiten(X)
    coef, _, rank, sing = np.linalg.lstsq(Xw, data.yw, rcond=None)
    if rank != 3:
        raise ValueError("Rank deficient z design")
    _, s, vt = np.linalg.svd(Xw, full_matrices=False)
    cov = (vt.T / s**2) @ vt
    resid = data.yw - Xw @ coef
    return {"coefficients": coef.tolist(), "coefficient_covariance_fixed_V": cov.tolist(),
            "chi2": float(resid @ resid), "design_condition_number": float(sing[0]/sing[-1]),
            "mass_GeV": mass_GeV, "t0_GeV2": t0_GeV2}


def local_null_simulation(data, replicates=128, seed=20261104, ngrid=33):
    """Plug-in Gaussian parametric simulation; not author bootstrap samples."""
    observed = screened_fit(data, ngrid=ngrid)
    local = observed["local"]
    center = local["amplitude"] * shape(data.q, local["slope_GeV_minus2"])
    rng = np.random.default_rng(seed)
    values = []
    for k in range(replicates):
        y = center + data.L @ rng.standard_normal(len(center))
        fit = screened_fit(CorrelatedData(data.q, y, data.cov), ngrid=ngrid)
        values.append(fit["delta_chi2_local_to_screened"])
    delta = observed["delta_chi2_local_to_screened"]
    exceed = sum(v >= delta for v in values)
    p = (exceed+1)/(replicates+1)
    return {"kind": "plug-in parametric simulation with fixed covariance and Gaussian noise",
            "replicates": replicates, "seed": seed, "rho_grid_size": ngrid,
            "observed_delta_chi2": delta, "simulated_delta_chi2": values,
            "monte_carlo_tail_fraction_plus_one": p,
            "approximate_monte_carlo_standard_error": float(np.sqrt(p*(1-p)/(replicates+1))),
            "author_bootstrap": False, "uniform_composite_null_calibration_established": False}


def load_confirmed_pion(manifest_path):
    m = json.loads(Path(manifest_path).read_text())
    required = ("mapping_confirmed", "scheme_and_scale_confirmed", "covariance_treatment_confirmed")
    if any(m.get(k) is not True for k in required) or not m.get("confirmation_evidence"):
        raise ValueError("Author-confirmed momentum mapping and covariance metadata are required")
    raw = ROOT / "received/pionGFFs.pickle"
    if m.get("source_sha256") != hashlib.sha256(raw.read_bytes()).hexdigest():
        raise ValueError("Source hash mismatch")
    with np.load(ROOT / "audit/pion_arrays.npz", allow_pickle=False) as d:
        labels = d["Dg_labels"].tolist()
        qmap = m.get("Dg_label_to_minus_t_GeV2", {})
        if set(qmap) != set(labels) or any(qmap[k] is None for k in labels):
            raise ValueError("Every Dg label needs an explicit confirmed momentum value")
        q = np.array([qmap[k] for k in labels], dtype=float)
        mean, cov = d["Dg_mean"], d["Dg_covariance"]
        idx = np.argsort(q)
        data = CorrelatedData(q[idx], mean[idx], cov[np.ix_(idx,idx)])
    return data, m


def analyse_data(data, meta, replicates=0):
    mass, t0 = float(meta["z_mass_GeV"]), float(meta["z_t0_GeV2"])
    result = {"data_kind": meta["data_kind"], "metadata": meta,
              "covariance_assumption": "fixed supplied covariance; no independent-bin assumption",
              "slope_search_bounds_GeV_minus2": SLOPE_BOUNDS, "windows": {}}
    for cutoff in (None, 1., .5):
        subset = data if cutoff is None else data.subset(data.q <= cutoff)
        if len(subset.q) < 6:
            raise ValueError("Too few bins in pre-specified sensitivity window")
        fit = screened_fit(subset)
        entry = {"number_of_correlated_bins": len(subset.q), "screened": fit,
                 "monopole": monopole_fit(subset), "quadratic_z": quadratic_z_fit(subset,mass,t0)}
        b, loc, mono, zfit = fit["best"], fit["local"], entry["monopole"], entry["quadratic_z"]
        predictions = {
            "screened": b["amplitude"]*shape(subset.q,b["slope_GeV_minus2"],b["rho"]),
            "local": loc["amplitude"]*shape(subset.q,loc["slope_GeV_minus2"]),
            "monopole": mono["amplitude"]/(1+subset.q*mono["slope_GeV_minus2"]),
            "quadratic_z": z_design(subset.q,mass,t0)@np.array(zfit["coefficients"]),
        }
        entry["data"] = {"q_GeV2": subset.q.tolist(), "Dg": subset.mean.tolist(),
                         "marginal_uncertainties": np.sqrt(np.diag(subset.cov)).tolist()}
        entry["diagnostics"] = {
            name: {"prediction": pred.tolist(), "residual": (subset.mean-pred).tolist(),
                   "cholesky_whitened_residual": subset.whiten(subset.mean-pred).tolist()}
            for name, pred in predictions.items()}
        if cutoff is None and replicates:
            entry["local_null_simulation"] = local_null_simulation(subset,replicates=replicates,ngrid=65)
        result["windows"]["all" if cutoff is None else str(cutoff)] = entry
    return result


def run_confirmed(manifest, output, replicates):
    data, meta = load_confirmed_pion(manifest)
    meta["data_kind"] = "author-supplied pion estimates"
    result = analyse_data(data, meta, replicates)
    Path(output).write_text(json.dumps(result, indent=2, allow_nan=False)+"\n")


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument("--manifest", required=True)
    parser.add_argument("--output", required=True)
    parser.add_argument("--replicates", type=int, default=0)
    args = parser.parse_args()
    run_confirmed(args.manifest, args.output, args.replicates)


==> anc/pion/fit_verification.json <==
{
  "all": {
    "high_resolution_best": {
      "amplitude": -0.45367412794867623,
      "chi2": 27.500684737943455,
      "slope_GeV_minus2": 0.8722250634287533,
      "rho": 1.0,
      "eta": null,
      "infinite_range_shape_closure": true,
      "R_GeV_minus1": 1.497619594161613,
      "slope_search_boundary": false
    },
    "delta_chi2_vs_original": 1.0658141036401503e-14,
    "profile_chi2_span": 0.3194772260462777
  },
  "1.0": {
    "high_resolution_best": {
      "amplitude": -0.5134669624076398,
      "chi2": 14.680580464830614,
      "slope_GeV_minus2": 1.175740503096989,
      "rho": 1.0,
      "eta": null,
      "infinite_range_shape_closure": true,
      "R_GeV_minus1": 1.738773338376627,
      "slope_search_boundary": false
    },
    "delta_chi2_vs_original": 3.552713678800501e-15,
    "profile_chi2_span": 0.11798397336458066
  },
  "0.5": {
    "high_resolution_best": {
      "amplitude": -0.5619385441968502,
      "chi2": 7.456301255621709,
      "slope_GeV_minus2": 1.440382212883785,
      "rho": 0.0,
      "eta": 0.0,
      "infinite_range_shape_closure": false,
      "R_GeV_minus1": 2.4003184896040652,
      "slope_search_boundary": false
    },
    "delta_chi2_vs_original": 0.0,
    "profile_chi2_span": 0.01633740141744422
  },
  "independent_optimizers": [
    {
      "parameters": [
        -0.45367411565889265,
        -0.13670783661034522,
        0.9999999999999999
      ],
      "chi2": 27.500684737943615
    },
    {
      "parameters": [
        -0.45367411585939726,
        -0.1367078353947141,
        0.9999999999999999
      ],
      "chi2": 27.500684737943605
    },
    {
      "parameters": [
        -0.45367412531504026,
        -0.1367077990098962,
        0.9999999999999999
      ],
      "chi2": 27.500684737943466
    },
    {
      "parameters": [
        -0.4536741371699007,
        -0.1367077519332801,
        0.9999999999999999
      ],
      "chi2": 27.50068473794358
    }
  ],
  "z_mass_169_MeV": {
    "coefficients": [
      -0.26156772194776173,
      0.6628675337076432,
      -0.3481956812411869
    ],
    "coefficient_covariance_fixed_V": [
      [
        0.0002066561548752267,
        -0.00035722198399217514,
        -0.002517003045196334
      ],
      [
        -0.00035722198399217514,
        0.005031655608838684,
        -0.00834805223881969
      ],
      [
        -0.0025170030451963344,
        -0.00834805223881969,
        0.12569945839650903
      ]
    ],
    "chi2": 22.5503266153109,
    "design_condition_number": 36.76521385975002,
    "mass_GeV": 0.169,
    "t0_GeV2": -0.5713416558709495
  },
  "z_mass_chi2_change": 0.0023350560866077785
}


==> anc/pion/nuisance_refined.json <==
{
  "seed": 2026111003,
  "observed_delta_chi2": 0.31947722604628837,
  "common_random_numbers": true,
  "covariance_fixed": true,
  "cases": [
    {
      "slope": 0.8475526077260505,
      "amplitude": -0.4496811028255293,
      "local_profile_delta_chi2": 0.0,
      "exceedances": 41,
      "draws": 2048,
      "tail_plus_one": 0.020497803806734993,
      "interval_95": [
        0.01479134492887316,
        0.027044957019149624
      ]
    },
    {
      "slope": 1.03,
      "amplitude": -0.5024574433531186,
      "local_profile_delta_chi2": 3.408757544979501,
      "exceedances": 113,
      "draws": 2048,
      "tail_plus_one": 0.055636896046852125,
      "interval_95": [
        0.046094247266681126,
        0.06592291557629829
      ]
    }
  ],
  "uniform_nuisance_coverage_proven": false
}


==> anc/pion/nuisance_refined.py <==
"""Repeat the local-null diagnostic with common random numbers at two slopes."""
import json,sys
from pathlib import Path
import numpy as np
from scipy.stats import binomtest
P=Path(__file__).resolve().parent
source=P
sys.path.insert(0,str(source))
from correlated_fit import load_confirmed_pion,shape,CorrelatedData,screened_fit
data,_=load_confirmed_pion(source/'mapping_confirmed.json')
w=json.loads((source/'pion_correlated_fits.json').read_text())['windows']['all']
observed=w['screened']['delta_chi2_local_to_screened'];local=w['screened']['local']
slopes=[local['slope_GeV_minus2'],1.03]; n=2048
inputs=[]
for s in slopes:
 f=shape(data.q,s);profile=data.amplitude(f)
 inputs.append({'slope':s,'amplitude':profile['amplitude'],
                'local_profile_delta_chi2':profile['chi2']-local['chi2'],
                'mean':profile['amplitude']*f,'exceedances':0})
rng=np.random.default_rng(2026111003)
for i in range(n):
 noise=data.L@rng.standard_normal(len(data.q))
 for item in inputs:
  d=CorrelatedData(data.q,item['mean']+noise,data.cov)
  val=screened_fit(d,ngrid=33)['delta_chi2_local_to_screened']
  item['exceedances']+=int(val>=observed)
 if (i+1)%512==0:print('draws per slope',i+1,flush=True)
for item in inputs:
 del item['mean']
 k=item['exceedances'];interval=binomtest(k,n).proportion_ci(.95,method='wilson')
 item.update(draws=n,tail_plus_one=(k+1)/(n+1),interval_95=[interval.low,interval.high])
result={'seed':2026111003,'observed_delta_chi2':observed,'common_random_numbers':True,
        'covariance_fixed':True,'cases':inputs,'uniform_nuisance_coverage_proven':False}
(P/'nuisance_refined.json').write_text(json.dumps(result,indent=2)+'\n')
print(json.dumps(result,indent=2),flush=True)


==> anc/pion/parametric_inference.json <==
{
  "assumption": "Gaussian pseudo-data with author-supplied covariance held fixed",
  "author_bootstrap": false,
  "seed": 20261110,
  "regular_models": {
    "local": {
      "observed_chi2": 27.820161963989733,
      "goodness_of_fit": {
        "exceedances": 758,
        "draws": 4096,
        "tail_fraction_plus_one": 0.1852575054918233,
        "binomial_MC_interval_95": [
          0.17346274762349081,
          0.19724462584110927
        ]
      },
      "conditional_percentile_intervals_95": {
        "D0": [
          -0.5164653843644336,
          -0.38619944618445046
        ],
        "slope": [
          0.6744428655820014,
          1.0305988773233525
        ]
      },
      "fitting_search_boundary_hits": 0
    },
    "monopole": {
      "observed_chi2": 22.40358607867962,
      "goodness_of_fit": {
        "exceedances": 1833,
        "draws": 4096,
        "tail_fraction_plus_one": 0.4476446180131804,
        "binomial_MC_interval_95": [
          0.43233839630639626,
          0.4627794992710371
        ]
      },
      "conditional_percentile_intervals_95": {
        "D0": [
          -0.7167468224381534,
          -0.46777827581748954
        ],
        "slope": [
          1.4321558888645398,
          3.070630206662215
        ]
      },
      "fitting_search_boundary_hits": 0
    }
  },
  "range_improvement": {
    "observed_delta_chi2": 0.31947722604628837,
    "local_null_tail": {
      "exceedances": 25,
      "draws": 2048,
      "tail_fraction_plus_one": 0.01268911664226452,
      "binomial_MC_interval_95": [
        0.00828198750748875,
        0.01795856757498812
      ]
    },
    "simulation_grid_check_max_difference": 1.4210854715202004e-14,
    "simulated_zero_improvement_fraction": 0.4970703125,
    "scope": "plug-in local null; no finite range confidence interval or universal calibration claimed"
  },
  "screened_profile_span": 0.3194772260462777
}


==> anc/pion/plot_correlated_fits.py <==
"""Full-covariance fits to the corrected pion data; lines are fitted means."""
import json
from pathlib import Path
import sys
import numpy as np
import matplotlib as mpl
mpl.use('Agg')
import matplotlib.pyplot as plt
from correlated_fit import shape

P=Path(__file__).resolve().parent

mpl.rcParams.update({'font.family':'sans-serif','font.sans-serif':['Arial','DejaVu Sans'],
                    'font.size':10,'axes.labelsize':11,'legend.fontsize':9,
                    'axes.spines.top':False,'axes.spines.right':False,
                    'pdf.fonttype':42,'svg.fonttype':'none','axes.linewidth':.8})
w=json.loads((P/'pion_correlated_fits.json').read_text())['windows']['all']
q=np.asarray(w['data']['q_GeV2']);y=np.asarray(w['data']['Dg']);err=np.asarray(w['data']['marginal_uncertainties'])
assert len(q)==24 and np.all(np.diff(q)>0)
grid=np.linspace(0,2,501)
fig,axs=plt.subplots(1,2,figsize=(7,3.5),layout='constrained')
ax=axs[0]
ax.errorbar(q,y,yerr=err,fmt='o',ms=3.5,color='#444444',elinewidth=.8,capsize=2,
            label='Lattice estimates',zorder=3)
for fit,label,color,style in [(w['screened']['local'],'Local Gaussian','#C16E2B','--'),
                               (w['screened']['best'],'Screened limit','#725A91','-')]:
    ax.plot(grid,fit['amplitude']*shape(grid,fit['slope_GeV_minus2'],fit['rho']),
            color=color,ls=style,lw=1.6,label=label)
m=w['monopole'];ax.plot(grid,m['amplitude']/(1+grid*m['slope_GeV_minus2']),
                        color='#28749B',ls='-.',lw=1.5,label='Monopole')
ax.set(xlim=(-.02,2.02),ylim=(-.72,.18),xlabel=r'$-t\ [\mathrm{GeV}^2]$',ylabel=r'$D_g(t)$')
ax.legend(loc='upper left',bbox_to_anchor=(0,1.02),frameon=False,ncol=2,
          columnspacing=.7,handlelength=1.6,handletextpad=.4)
ax=axs[1];rows=w['screened']['profile'];best=w['screened']['best']['chi2']
ax.plot([r['rho'] for r in rows],[r['chi2']-best for r in rows],color='#725A91',lw=1.8)
ax.set(xlim=(0,1),ylim=(-.025,1.025),xlabel=r'$\rho=\eta^2/(1+\eta^2)$',ylabel='Profile Δχ²',
       yticks=[0,.25,.5,.75,1.])
for a,letter in zip(axs,['a','b']):
    a.annotate(letter,xy=(0,1),xycoords='axes fraction',xytext=(-21,10),
               textcoords='offset points',fontsize=11,fontweight='bold',annotation_clip=False)
fig.canvas.draw()
out=P/'figures';out.mkdir(exist_ok=True)
fig.savefig(out/'pion_correlated.pdf')
fig.savefig(out/'pion_correlated.svg')
fig.savefig(out/'pion_correlated.png',dpi=600)
plt.close(fig)


==> anc/pion/prepare_pion_inputs.py <==
"""Prepare the author-provided corrected pion file for the correlation fit.

Usage: python prepare_pion_inputs.py /path/to/corrected_pion_file.pickle
The original data are not redistributed. Only the verified corrected input
is accepted. The restricted unpickler accepts numerical NumPy arrays only.
"""
import hashlib
import json
import pickle
import re
import shutil
import sys
from pathlib import Path
import numpy as np

ROOT = Path(__file__).resolve().parent
EXPECTED = 'a60264823ec1efa3faf8cd53a6f55c234f3d14b55eb1f36c064743279dccc96e'


def numeric_frombuffer(buf, dtype, shape, order):
    dtype = np.dtype(dtype)
    if dtype.hasobject or dtype.kind not in 'biufc':
        raise ValueError('Only numerical NumPy arrays are accepted')
    return np.frombuffer(buf, dtype=dtype).reshape(shape, order=order).copy()


class RestrictedUnpickler(pickle.Unpickler):
    def find_class(self, module, name):
        if (module, name) == ('numpy', 'dtype'):
            return np.dtype
        if module in ('numpy.core.numeric', 'numpy._core.numeric') and name == '_frombuffer':
            return numeric_frombuffer
        raise pickle.UnpicklingError(f'Unexpected global {module}.{name}')


def main(source):
    source = Path(source)
    if hashlib.sha256(source.read_bytes()).hexdigest() != EXPECTED:
        raise ValueError('Input does not match the corrected author-supplied file')
    with source.open('rb') as f:
        d = RestrictedUnpickler(f).load()
    assert set(d) == {'minus_t_GeV2', 'GFF_mean', 'GFF_cov', 'GFF_order'}
    q = np.asarray(d['minus_t_GeV2']); labels = d['GFF_order']
    mean = np.asarray(d['GFF_mean']); cov = np.asarray(d['GFF_cov'])
    assert len(q)==25 and mean.shape==(196,) and cov.shape==(196,196)
    ids = np.array([i for i,s in enumerate(labels) if re.fullmatch(r'Dg_t\[\d+\]',s)])
    indices = [int(labels[i].split('[')[1][:-1]) for i in ids]
    assert indices == list(range(1,25)) and np.all(np.isfinite(cov))
    sub = cov[np.ix_(ids,ids)]; np.linalg.cholesky(sub)
    (ROOT/'received').mkdir(exist_ok=True); (ROOT/'audit').mkdir(exist_ok=True)
    dest = ROOT/'received/pionGFFs.pickle'
    if source.resolve()!=dest.resolve(): shutil.copyfile(source,dest)
    np.savez_compressed(ROOT/'audit/pion_arrays.npz',source_q_unmapped=q,
                        labels=np.asarray(labels),mean=mean,covariance=cov,Dg_rows=ids,
                        Dg_labels=np.asarray(labels)[ids],Dg_mean=mean[ids],Dg_covariance=sub)
    mass=.170; tc=4*mass**2
    mapping={'mapping_confirmed':True,'scheme_and_scale_confirmed':True,
             'covariance_treatment_confirmed':True,'confirmation_evidence':
             'Corrected file and author clarification, 9 November 2026; original README index convention',
             'source_sha256':EXPECTED,'Dg_label_to_minus_t_GeV2':
             {labels[i]:float(q[j]) for i,j in zip(ids,indices)},
             'z_mass_GeV':mass,'z_t0_GeV2':tc*(1-np.sqrt(1+4/tc)),
             'z_mass_note':'Approximate published mass; verify sensitivity to 0.169 GeV',
             'covariance_note':'Author-supplied corrected combined-irrep covariance; held fixed'}
    (ROOT/'mapping_confirmed.json').write_text(json.dumps(mapping,indent=2)+'\n')
    print('Prepared 24 corrected Dg entries with their full covariance.')


if __name__=='__main__':
    if len(sys.argv)!=2: raise SystemExit(__doc__)
    main(sys.argv[1])


==> anc/quarkonium/code/plot_quarkonium.py <==
"""Render the same-target Coulombic response comparison from saved tables."""
from pathlib import Path
import argparse,os,sys
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

BASE=Path(__file__).absolute().parents[1];OUT=BASE/'figures';OUT.mkdir(exist_ok=True)
plt.rcParams.update({'font.family':'sans-serif','font.sans-serif':['DejaVu Sans'],
 'font.size':9,'axes.labelsize':9,'legend.fontsize':8,'xtick.labelsize':8,
 'ytick.labelsize':8,'axes.linewidth':.7,'lines.linewidth':1.4,
 'pdf.fonttype':42,'ps.fonttype':42,'svg.fonttype':'none'})

def run(audit=False):
    point=np.genfromtxt(BASE/'results/quarkonium_forward.csv',delimiter=',',names=True)
    uv=np.genfromtxt(BASE/'results/quarkonium_uv_scan.csv',delimiter=',',names=True)
    fig,axes=plt.subplots(1,2,figsize=(6.7,3.05))
    fig.subplots_adjust(left=.1,right=.98,bottom=.23,top=.82,wspace=.36)
    labels=[('point','#0072B2','o','Point source'),(.05,'#D55E00','s',r'$s/a_0=0.05$'),(.2,'#009E73','^',r'$s/a_0=0.2$')]
    for key,color,marker,label in labels:
        d=point[point['ell_over_a0']>0] if key=='point' else uv[uv['s_over_a0']==key]
        x=d['ell_over_a0'];error=d['error_over_exact']
        assert np.all(np.isfinite(error)) and np.all(error>0)
        axes[0].loglog(x,error,color=color,marker=marker,ms=3,label=label)
        axes[1].loglog(x,error/x,color=color,marker=marker,ms=3,label=label)
    axes[1].axhline(5*np.pi/14,color='.45',ls='--',lw=.8)
    axes[0].set_ylabel(r'Relative change, $1-\mathcal{R}_Q$')
    axes[1].set_ylabel(r'$(1-\mathcal{R}_Q)/(\ell/a_0)$')
    for i,ax in enumerate(axes):
        ax.set_xlabel(r'Response range, $\ell/a_0$')
        ax.tick_params(direction='in',which='both',top=True,right=True)
        ax.text(-.13,1.08,'ab'[i],transform=ax.transAxes,fontweight='bold',fontsize=10)
    axes[0].set_xlim(.0008,1.3);axes[1].set_xlim(.0008,1.3)
    axes[1].set_ylim(.001,2)
    handles,lab=axes[0].get_legend_handles_labels()
    fig.legend(handles,lab,loc='upper center',bbox_to_anchor=(.54,.99),ncol=3,
               frameon=False,columnspacing=1.2,handlelength=1.7)
    fig.canvas.draw()
    if audit:
        sys.path.insert(0,os.environ['FIGURE_QA_SCRIPTS'])
        from audit_panel_alignment import require_matplotlib_panel_alignment
        require_matplotlib_panel_alignment(fig,json_out=OUT/'fig_quarkonium_response.alignment.json',
           overlay_svg=OUT/'fig_quarkonium_response.alignment.svg',require_panel_labels=True)
    fig.savefig(OUT/'fig_quarkonium_response.pdf')
    fig.savefig(OUT/'fig_quarkonium_response.svg')
    fig.savefig(OUT/'fig_quarkonium_response.png',dpi=600)
    plt.close(fig)

if __name__=='__main__':
    p=argparse.ArgumentParser();p.add_argument('--audit-layout',action='store_true')
    run(p.parse_args().audit_layout)


==> anc/quarkonium/code/quarkonium_forward.py <==
"""Leading Coulomb-field test for a normalized nonrelativistic color singlet.

This is a fixed-gauge leading-potential benchmark, not a complete renormalized
QCD EMT or a small-x factorization calculation. The finite transverse response
is an explicit diagnostic imposed on one mixed field, not derived from QCD.
The source has an exactly normalized Coulomb 1S wave function and the SU(3)
singlet two-body color covariance. All lengths use a_0=1.
"""
from pathlib import Path
import json
import numpy as np
from scipy.integrate import quad
from scipy.optimize import brentq
from scipy.linalg import expm
from scipy.special import beta as beta_function, roots_genlaguerre, roots_laguerre, gamma, gammaincc, erfc
from numpy.polynomial.legendre import leggauss

BASE=Path(__file__).absolute().parents[1];OUT=BASE/'results';OUT.mkdir(exist_ok=True)
J0=28/15; LINEAR=5*np.pi/14

def J(beta):
    if beta==0:return J0
    b=float(beta);r=np.sqrt(b);z=b/(1+b)
    a=4/3-z-r*np.arctan(1/r)+(2/3)*z*z
    if b<.1:
        series=0.
        for n in range(30):
            series+=(-1)**n*(n+1)*(n+2)/2*b**n*((4*b+2)/(2*n+3)-2/(3*(2*n+5)))
        return a+series
    k1=np.arctan(r)/r;k2=1/(2*(1+b))+k1/2;k3=1/(4*(1+b)**2)+3*k2/4
    return a+(4+2/b)*(k2-k3)-2/(3*b*b)*(k1-2*k2+k3)

def J_independent(beta):
    # Two separately positive finite integrals, not the rational recurrence.
    def f(x):
        a=4*x**4*(x*x+3*beta)/(3*(x*x+beta)**3)
        b=((4*beta+2)*x*x-2*x**4/3)/(1+beta*x*x)**3
        return a+b
    if beta==0:return J0
    scale=np.sqrt(beta)
    points=[scale] if scale<1 else None
    return quad(f,0,1,points=points,epsabs=3e-11,epsrel=3e-11,limit=300)[0]

def ratio_point(h):
    if h==0:return 1.
    def f(y):
        if y==0 or y==1:return 0.
        b=4*h*h*y*y/(1-y*y)
        H=(J0-J(b))/np.sqrt(b) if b>1e-16 else np.pi/2
        return 2*y*y*(1-y*y)*H
    integral=quad(f,0,1,epsabs=2e-10,epsrel=2e-10,limit=350)[0]
    return 1-4*h*integral/(3*J0*beta_function(1.5,2))

def ratio_laguerre(h,n=192):
    if h==0:return 1.
    v,wv=roots_genlaguerre(n,1);t,wt=roots_genlaguerre(n,.5)
    b=(4*h*h*t[:,None]/v[None,:]).ravel()
    H=np.array([(J0-J(z))/np.sqrt(z) for z in b]).reshape(n,n)
    return 1-2*h*np.einsum('i,ij,j',wt,H,wv)/(gamma(2.5)*J0)

def d0_smear(s):
    if s==0:return 7/(80*np.pi)
    x=4*s*s
    avg=.5*np.exp(x)*(gamma(2.5)*gammaincc(2.5,x)-x*gamma(1.5)*gammaincc(1.5,x))-s
    return 7/(30*np.pi**1.5)*avg

def ratio_smear(h,s,nv=64,nt=48,np_=320):
    """Direct Schwinger integrals, with Gaussian charge regulator s/a0>0."""
    assert s>0
    v,wv=roots_genlaguerre(nv,1);t,wt=roots_genlaguerre(nt,0)
    z,w=leggauss(np_);z=(z+1)/2;w=w/2
    p=s*s+(z/(1-z))**2;wp=w*2*z/(1-z)**3;u=1-s*s/p
    L=v[:,None]/4;p=p[None,:];u=u[None,:]
    def F(lam,alpha):
        a=p+lam+alpha
        return p*u*(1-(p*p*u*u/3+alpha*alpha)/(a*a))/(a*np.sqrt(p+lam))
    baseline=F(0.,0.)-F(L,0.)
    loss=0.
    for ti,wi in zip(t,wt):
        alpha=ti*h*h
        delta=(baseline-(F(0.,alpha)-F(L,alpha)))/(8*np.pi**1.5)
        loss+=wi*np.dot(wv,np.dot(delta,wp))
    # The same numerical zero-range integral is subtracted before the exact
    # analytic normalization, eliminating a spurious constant quadrature bias.
    return 1-loss/d0_smear(s)

def generators():
    z=np.zeros((3,3),complex);gs=[]
    for i,j in [(0,1),(0,2),(1,2)]:
        a=z.copy();a[i,j]=a[j,i]=.5;gs.append(a)
        a=z.copy();a[i,j]=-.5j;a[j,i]=.5j;gs.append(a)
    gs.append(np.diag([.5,-.5,0]).astype(complex))
    gs.append(np.diag([1,1,-2]).astype(complex)/(2*np.sqrt(3)))
    return gs

def charge_gaussian_D(delta,width):
    """Single-charge spin-zero STF coefficient D/(M g^2), delta>0."""
    return quad(lambda x:np.sqrt(x*(1-x))*erfc(delta*width*np.sqrt(x/2)),
                .5,1,epsabs=2e-13,epsrel=2e-13)[0]/(np.pi*delta)

def finite_transfer_schwinger(delta,B,s,h,np_=240,nu=48,nt=40):
    z,w=leggauss(np_);z=(z+1)/2;w=w/2;p=s*s+(z/(1-z))**2;wp=w*2*z/(1-z)**3
    u0=1-s*s/p;u,wu=leggauss(nu);u=u[None,:]*u0[:,None];wu=wu[None,:]/2
    p=p[:,None];u0=u0[:,None];t,wt=roots_laguerre(nt)
    def term(L,alpha):
        A=p+L+alpha;difference=p*u-alpha
        pref=p*u0/(8*np.pi**1.5*A*np.sqrt(p+L))
        return np.sum(wu*pref*(1-(difference/A)**2)*np.exp(-delta**2/4*(p+alpha-difference**2/A)),axis=1)
    return sum(wi*np.dot(wp,np.exp(-B*B*delta*delta/2)*term(0.,ti*h*h)-term(2*B*B,ti*h*h)) for ti,wi in zip(t,wt))

def direct_momentum(delta,B,s,h,n=200):
    """Independent 3D momentum integral of the transverse STF component.

    A finite Gaussian UV regulator renders the quadrature finite. The returned
    values have their common 2g^2 C_F M color/normalization factor removed.
    """
    x,w=leggauss(n);cut=8/s;k=(x+1)*cut/2;wk=w*cut/2
    phi=(x+1)*np.pi;wphi=w*np.pi;kt=k[:,None,None];kz=k[None,:,None];cp=np.cos(phi)[None,None,:]
    k2=kt**2+kz**2;q2=k2+delta**2-2*kt*delta*cp
    numerator=kt*delta*cp-kt**2*(2*cp*cp-1)
    covariance=np.exp(-B*B*delta**2/2)-np.exp(-B*B*(4*k2-4*kt*delta*cp+delta**2)/2)
    integrand=kt*numerator/(k2*q2)*covariance*np.exp(-s*s*(k2+q2)/2)
    weight=wk[:,None,None]*wk[None,:,None]*wphi[None,None,:]
    unfiltered=np.sum(weight*integrand)/(np.pi**3*delta**2)
    filtered=np.sum(weight*integrand/(1+h*h*(kt**2+delta**2-2*kt*delta*cp)))/(np.pi**3*delta**2)
    return unfiltered,filtered

def run():
    checks={};rows=[];regulated=[];conv=[];momentum=[];thresholds=[]
    def check(name,error,tol):
        checks[name]={'passed':bool(error<=tol),'error':float(error),'tolerance':tol}
        assert checks[name]['passed'],(name,error,tol)
    gs=generators();I=np.eye(3);state=np.eye(3).ravel()/np.sqrt(3);CF=4/3
    t1=[np.kron(g,I) for g in gs];t2=[np.kron(I,-g.conj()) for g in gs]
    check('su3_singlet_total_charge',max(np.linalg.norm((a+b)@state) for a,b in zip(t1,t2)),1e-14)
    self_color=sum(np.vdot(state,a@a@state).real for a in t1)
    pair_color=sum(np.vdot(state,a@b@state).real for a,b in zip(t1,t2))
    check('su3_self_casimir',abs(self_color-CF),1e-14)
    check('su3_pair_casimir',abs(pair_color+CF),1e-14)
    # Test the endpoint transformation of a transverse Wilson-line completion.
    fx,fz=gs[0]+.3*gs[7],gs[2]-.4*gs[4]
    link=expm(1j*(.7*gs[1]+.2*gs[5]));vx=expm(1j*(.8*gs[3]-.3*gs[6]));vz=expm(1j*(.6*gs[0]+.4*gs[7]))
    initial=np.trace(fx@link@fz@link.conj().T)
    transformed=np.trace((vx@fx@vx.conj().T)@(vx@link@vz.conj().T)@(vz@fz@vz.conj().T)@(vz@link.conj().T@vx.conj().T))
    check('transverse_link_endpoint_gauge_covariance',abs(initial-transformed),2e-14)
    ks=np.array([[0,0,0],[.3,0,0],[0,.7,0],[.2,.5,.4],[-.3,.1,-.6]])
    P=lambda z:(1+np.dot(z,z)/4)**-2
    matrix=np.array([[P((k-kp)/2)-P((k+kp)/2) for kp in ks] for k in ks])
    check('singlet_nonforward_covariance_positive',max(0.,-np.linalg.eigvalsh(matrix).min()),2e-13)
    check('singlet_neutral_mode',np.max(np.abs(matrix[0])),1e-15)
    for k in [0.,.2,1.,3.,8.]:
        def integrand(r):return 4*r*r*np.exp(-2*r)*np.sinc(k*r/(2*np.pi))
        value=quad(integrand,0,np.inf,epsabs=3e-12)[0]
        check(f'coulomb_1S_density_k{k}',abs(value-(1+k*k/16)**-2),4e-11)
    check('coulomb_mean_separation',abs(quad(lambda r:4*r**3*np.exp(-2*r),0,np.inf)[0]-1.5),2e-12)
    # Published static-field benchmark, for equal opposite charges and 1S density.
    known=7/(60*np.pi)*1.5
    check('published_two_body_forward_coefficient',abs(2*d0_smear(0)-known),1e-14)
    check('coulomb_bound_state_D0_14_over_5',abs(known*4*np.pi*4-14/5),2e-14)
    for b in [1e-8,.0001,.01,.099,.1,.2,1.,10.,100.,1e4]:
        check(f'positive_J_quadrature_{b}',abs(J(b)-J_independent(b)),1e-8)
    for h in [0.,.001,.005,.01,.02,.05,.1,.2,.25,.5,1.]:
        r=ratio_point(h);rows.append([h,r,1-r,(1-r)/r,1-LINEAR*h+88*h*h/147])
        check(f'point_ratio_bounded_h{h}',max(0.,-r,r-1),3e-9)
    for h in [.02,.1,.5,1.]:
        exact=ratio_point(h);approx=ratio_laguerre(h,192)
        check(f'beta_prime_vs_double_laguerre_h{h}',abs(exact-approx),6e-6)
        conv.append([h,exact,ratio_laguerre(h,48),ratio_laguerre(h,96),approx])
    small=1e-4
    check('linear_point_source_coefficient',abs((1-ratio_point(small))/small-LINEAR),1e-4)
    check('quadratic_point_source_coefficient',abs((ratio_point(.001)-1+LINEAR*.001)/.001**2-88/147),.003)
    threshold=brentq(lambda h:1-ratio_point(h)-.01,.001,.1,xtol=1e-12)
    check('one_percent_physical_denominator_root',abs(1-ratio_point(threshold)-.01),2e-11)
    B=.5;s=.2;h=.1;width=np.sqrt(s*s+2*B*B)
    for delta in [.1,.2]:
        integral=direct_momentum(delta,B,s,h)
        schwinger=(finite_transfer_schwinger(delta,B,s,0),finite_transfer_schwinger(delta,B,s,h))
        analytic=np.exp(-B*B*delta*delta/2)*charge_gaussian_D(delta,s)-np.exp(B*B*delta*delta/2)*charge_gaussian_D(delta,width)
        check(f'direct_3D_unfiltered_delta{delta}',abs(integral[0]/analytic-1),3e-4)
        check(f'direct_3D_filtered_ratio_delta{delta}',abs(integral[1]/integral[0]-schwinger[1]/schwinger[0]),8e-5)
        check(f'finite_transfer_schwinger_baseline_delta{delta}',abs(schwinger[0]/analytic-1),2e-6)
        momentum.append([delta,B,s,h,*integral,*schwinger,analytic])
    for B in [.1,.5,1.]:
        for s in [.05,.2]:
            numeric=finite_transfer_schwinger(0.,B,s,0.,np_=400,nu=40,nt=2)
            analytic=7/(30*np.pi**1.5)*(np.sqrt(s*s+2*B*B)-s)
            check(f'smeared_Gaussian_forward_B{B}_s{s}',abs(numeric/analytic-1),2e-7)
    for s in [.05,.2]:
        for h in [.002,.004,.02,.05,.1,.2]:
            r=ratio_smear(h,s);r_fine=ratio_smear(h,s,nv=96,nt=64,np_=500)
            check(f'finite_uv_refinement_s{s}_h{h}',abs(r-r_fine),8e-5)
            regulated.append([s,h,r_fine,1-r_fine,(1-r_fine)/h**2,d0_smear(s)])
            print(f's/a0={s:g}, ell/a0={h:g}, regulated ratio={r_fine:.9g}',flush=True)
        a=next(x for x in regulated if x[0]==s and x[1]==.002)
        b=next(x for x in regulated if x[0]==s and x[1]==.004)
        check(f'finite_uv_quadratic_regime_s{s}',abs(a[4]/b[4]-1),.02)
        root=brentq(lambda h:1-ratio_smear(h,s,nv=96,nt=64,np_=500)-.01,.01,.2,xtol=2e-8)
        check(f'finite_uv_one_percent_root_s{s}',abs(1-ratio_smear(root,s,nv=96,nt=64,np_=500)-.01),3e-8)
        thresholds.append({'s_over_a0':s,'ell_over_a0_for_one_percent_error':root})
    point_02=next(x for x in rows if x[0]==.02)
    summary={'target':'Normalized 1S nonrelativistic heavy-quark color-singlet state in a Coulomb potential; leading electric potential contribution, a0=1. No physical heavy-flavor fit.',
      'source_covariance':'sum_a <rho^a(k)rho^a(kprime)^*> = 2 g^2 CF h_s(k)h_s(kprime) [P((k-kprime)/2)-P((k+kprime)/2)], P(z)=(1+a0^2 z^2/4)^(-2).',
      'point_forward':'D_potential(0)/M = 7 g^2 CF a0/(40 pi); for a0=2/(mQ CF alpha_s) and M=2mQ, D_potential(0)=14/5. This leading static-vector result agrees with the established two-body formula and is not claimed new.',
      'matching':'Classical equal-time STF stress matches the leading-potential term of the Breit-frame spin-zero EMT projector at 1/(4M), subject to nonrelativistic impulse/boost approximations. Full renormalized QCD operator mixing, hard matching, dynamical transverse gluons, and small-x light-ray/rapidity matching are not calculated.',
      'exact_response':'At leading static potential order, co-moving fields obey F^{i-}=exp(-2Y)F^{i+}. The target supplies no nonzero Helmholtz response length at this order.',
      'diagnostic':'A two-dimensional Helmholtz filter is deliberately applied to one mixed field while keeping the source state fixed. A chosen straight transverse Wilson link makes the unregulated bilocal construction gauge invariant and reduces to the computed filter for the leading A_perp=0 potential background. The Gaussian source regulator is fixed-gauge. This construction does not establish QCD or small-x operator matching.',
      'point_response_asymptotic':'1-R = (5 pi/14)(ell/a0) - (88/147)(ell/a0)^2 + o((ell/a0)^2), for pointlike charges. The smooth radial theorem and Gaussian bound do not apply to this nonfactorized singular target.',
      'small_h_linear_coefficient':float(LINEAR),'one_percent_relative_to_exact_ell_over_a0':threshold,
      'ell_over_a0_0p02':dict(zip(['ell_over_a0','ratio','error_over_exact','error_over_filtered','quadratic_expansion'],point_02)),
      'regulator':'A common Gaussian source form factor s is a UV regulator of this potential-field model, not a physical quark size. Taking ell->0 at fixed s restores an even-power response; matching/renormalization is needed before physical conclusions.',
      'passed_checks':len(checks)}
    np.savetxt(OUT/'quarkonium_forward.csv',rows,delimiter=',',comments='',header='ell_over_a0,D_filtered_over_D_exact,error_over_exact,error_over_filtered,small_h_expansion')
    np.savetxt(OUT/'quarkonium_uv_scan.csv',regulated,delimiter=',',comments='',header='s_over_a0,ell_over_a0,D_filtered_over_D_exact,error_over_exact,error_over_h_squared,D0_over_2g2CF_a0')
    np.savetxt(OUT/'quarkonium_convergence.csv',conv,delimiter=',',comments='',header='ell_over_a0,adaptive_beta_prime,laguerre48,laguerre96,laguerre192')
    np.savetxt(OUT/'quarkonium_momentum_crosscheck.csv',momentum,delimiter=',',comments='',header='Delta_a0,B_over_a0,s_over_a0,ell_over_a0,unfiltered_3D,filtered_3D,unfiltered_schwinger,filtered_schwinger,unfiltered_analytic')
    (OUT/'quarkonium_summary.json').write_text(json.dumps(summary,indent=2)+'\n')
    (OUT/'quarkonium_uv_thresholds.json').write_text(json.dumps(thresholds,indent=2)+'\n')
    (OUT/'quarkonium_validation.json').write_text(json.dumps(checks,indent=2)+'\n')
    print(json.dumps(summary,indent=2))
if __name__=='__main__':run()

